The Compact Linear e$^+$e$^-$ Collider (CLIC): Accelerator and Detector

The Compact Linear Collider (CLIC) is a TeV-scale high-luminosity linear e$^+$e$^-$ collider under development by international collaborations hosted by CERN. This document provides an overview of the design, technology, and implementation aspects of the CLIC accelerator and the detector. For an optimal exploitation of its physics potential, CLIC is foreseen to be built and operated in stages, at centre-of-mass energies of 380 GeV, 1.5 TeV and 3 TeV, for a site length ranging between 11 km and 50 km. CLIC uses a two-beam acceleration scheme, in which normal-conducting high-gradient 12 GHz accelerating structures are powered via a high-current drive beam. For the first stage, an alternative with X-band klystron powering is also considered. CLIC accelerator optimisation, technical developments, and system tests have resulted in significant progress in recent years. Moreover, this has led to an increased energy efficiency and reduced power consumption of around 170 MW for the 380 GeV stage, together with a reduced cost estimate of approximately 6 billion CHF. The detector concept, which matches the physics performance requirements and the CLIC experimental conditions, has been refined using improved software tools for simulation and reconstruction. Significant progress has been made on detector technology developments for the tracking and calorimetry systems. The construction of the first CLIC energy stage could start as early as 2026 and first beams would be available by 2035, marking the beginning of a physics programme spanning 25-30 years and providing excellent sensitivity to Beyond Standard Model physics, through direct searches and via a broad set of precision measurements of Standard Model processes, particularly in the Higgs and top-quark sectors.

==> figures/detector/costs/CLICdpStyle.C <==
#include "TROOT.h"

//void CLICdpLabel(Double_t x=0.20, Double_t y=0.84, std::string status="work in progress", Color_t color=kBlack);

void CLICdpStyle()
{
  gROOT->SetStyle("Plain"); /*Default white background for all plots*/
  /* set bkg color of all to kWhite: white, but not 0*/
  gStyle->SetCanvasColor(kWhite);
  gStyle->SetFrameFillColor(kWhite);
  gStyle->SetStatColor(kWhite);
  gStyle->SetPadColor(kWhite);
  gStyle->SetFillColor(10);
  gStyle->SetTitleFillColor(kWhite);
  
  
   /* SetPaperSize wants width & height in cm: A4 is 20,26 & US is 20,24*/
   gStyle->SetPaperSize(20, 26); 
   /* No yellow border around histogram*/
   gStyle->SetDrawBorder(0);
   /* remove border of canvas*/
   gStyle->SetCanvasBorderMode(0);
   /* remove border of pads*/
   gStyle->SetPadBorderMode(0);
   gStyle->SetFrameBorderMode(0);
   gStyle->SetLegendBorderSize(0);
  
   /* default text size*/
   gStyle->SetTextSize(0.05);
   gStyle->SetTitleSize(0.07,"xyz");
   gStyle->SetLabelSize(0.06,"xyz");
   /* title offset: distance between given text and axis, here x,y,z*/
   gStyle->SetLabelOffset(0.015,"xyz");
   gStyle->SetTitleOffset(1.2,"yz"); //equivalent to: gStyle->SetTitleYOffset(1.2);
   gStyle->SetTitleOffset(1.0,"x");



   /* Use visible font for all text*/
   int font = 42; 
   gStyle->SetTitleFont(font);
   gStyle->SetTitleFontSize(0.06);
   gStyle->SetStatFont(font);
   gStyle->SetStatFontSize(0.07);
   gStyle->SetTextFont(font);
   gStyle->SetLabelFont(font,"xyz");
   gStyle->SetTitleFont(font,"xyz");
   gStyle->SetTitleBorderSize(0);
   gStyle->SetStatBorderSize(1);
   //ROSA
   //gStyle->SetLegendFont(font);

   /* big marker points*/
   gStyle->SetMarkerStyle(1);
   gStyle->SetLineWidth(2);  
   gStyle->SetMarkerSize(1.2);
   /*set palette in 2d histogram to nice and colorful one*/
   gStyle->SetPalette(1,0); 

   /*No title for histograms*/
   gStyle->SetOptTitle(0);
   /* show the errors on the stat box */
   gStyle->SetOptStat(0); 
   /* show errors on fitted parameters*/
   gStyle->SetOptFit(0); 
   /* number of decimals used for errors*/
   gStyle->SetEndErrorSize(5);   

   /* set line width to 2 by default so that histograms are visible when printed small
      idea: emphasize the data, not the frame around*/
   gStyle->SetHistLineWidth(2);
   gStyle->SetFrameLineWidth(2);
   gStyle->SetFuncWidth(2);
   gStyle->SetHistLineColor(kBlack);
   gStyle->SetFuncColor(kRed);
   gStyle->SetLabelColor(kBlack,"xyz");

   //set the margins
   gStyle->SetPadBottomMargin(0.18);
   gStyle->SetPadTopMargin(0.08);
   gStyle->SetPadRightMargin(0.08);
   gStyle->SetPadLeftMargin(0.17);
   
   //set the number of divisions to show
   gStyle->SetNdivisions(506, "xy");
   
   //turn off xy grids
   gStyle->SetPadGridX(0);
   gStyle->SetPadGridY(0);
   
   //set the tick mark style
   gStyle->SetPadTickX(1);
   gStyle->SetPadTickY(1);

   gStyle->SetCanvasDefW(800);
   gStyle->SetCanvasDefH(700);

   gROOT->ForceStyle();
}


==> figures/detector/costs/plot.C <==
#include "CLICdpStyle.C"
void plot(){
  
  //Use CLICdp style
  CLICdpStyle();
  gStyle->SetPadLeftMargin(0.3);
  gStyle->SetPadTickY(0);
  
  //Data to display
  const int n = 7;
  TString name[n] = {"Vertex", 
		     "Tracker", 
		     "E.m. Calorimeter", 
		     "Had. Calorimeter", 
		     "Muon System", 
		     "Coil and Yoke", 
		     "Other"};
  float costs[n] =  {12.76,     
		     43.23,             
		     180.34,              
		     38.54,         
		     16.28,           
		     94.86,   
		     10.79};
  
  //Fill histrogram and adjust y-label names
  //(attention: in horizontal-bar draw option, x and y are inverted)
  TH1F* h = new TH1F("h1","h1",n,0,n);
  h->SetFillColor(kRed);
  
  for(int i=0;i<n;i++){
    h->Fill(n-1-i, costs[i]);
    h->GetXaxis()->SetBinLabel(n-i,name[i].Data());
  }
  
  //Adjust histogram 
  //(attention: in horizontal-bar draw option, x and y are inverted)
  h->SetYTitle("Cost [MCHF]");
  h->GetYaxis()->SetLabelSize(0.05);
  h->GetYaxis()->SetTitleSize(0.06);
  h->SetBarWidth(2); // needs to be reduced to 0.8 in some older root versions
  h->SetMaximum(220);
  
  //Draw histogramm
  new TCanvas;
  h->Draw("hbar4");
  gPad->SetGridx();

}


